Intermediate Languages Matter: Formal Languages and LLMs affect Neurosymbolic Reasoning

Large language models (LLMs) achieve astonishing results on a wide range of tasks. However, their formal reasoning ability still lags behind. A promising approach is Neurosymbolic LLM reasoning. It works by using LLMs as translators from natural to formal languages and symbolic solvers for deriving correct results. Still, the contributing factors to the success of Neurosymbolic LLM reasoning remain unclear. This paper demonstrates that one previously overlooked factor is the choice of the formal language. We introduce the intermediate language challenge: selecting a suitable formal language for neurosymbolic reasoning. By comparing four formal languages across three datasets and seven LLMs, we show that the choice of formal language affects both syntactic and semantic reasoning capabilities. We also discuss the varying effects across different LLMs.

==> make_all.sh <==
pdflatex   sample-1col.tex   # 1st pass – writes .aux, spawns pygmentize
bibtex     sample-1col                     # if you use BibTeX
pdflatex  sample-1col.tex   # resolve refs
pdflatex  sample-1col.tex   # final pass for hyperlinks


